Contributions to the Problems of Recognizing and Coloring Gammoids

This work provides a thorough introduction to the field of gammoids and presents new results that are considered helpful for solving the problems of recognizing and coloring gammoids.

==> backtracklisting.sage <==
def vertexBound(n,r):
    if r <= 3: # either strict gammoid or no gammoid
        return n
    if r >= n-3: # either transversal matroid or no gammoid
        return n + r
    return r*r*n + r + n

def arcBoundStrict(n,r):
    return (n-r)*(n-1) # Mason '72 Corollary 2.5

def augmentList(L,n):
    L = list(L)
    i = 1
    for j in range(n):
        while ("x"+str(i)) in L:
            i += 1
        L.append("x"+str(i))
    return L

class NonLoopArcIterator:
    def __init__(self, V, a0=None):
        self.V = list(V)
        if a0 is None:
            self.x = 0
            self.y = 0
        else:
            self.move(a0)

    def __iter__(self):
        return self

    def move(self,a0):
        self.x = self.V.index(a0[0])
        self.y = self.V.index(a0[1])

    def next(self):
        if self.x < self.y-1:
            self.x += 1
        elif self.x == self.y -1:
            self.x = self.y
            self.y = 0
        elif self.y < self.x-1:
            self.y += 1
        else: # y == x-1 or y == x
            if len(self.V) <= self.x+1:
                raise StopIteration
            self.y = self.x+1
            self.x = 0
        return (self.V[self.x], self.V[self.y])

    def done(self):
        if self.x < self.y-1:
            return False
        elif self.x == self.y -1:
            return False
        elif self.y < self.x-1:
            return False
        else: # y == x-1 or y == x
            if len(self.V) <= self.x+1:
                return True
            return False


def isGammoid(M, vertexLimit=None, arcLimit=None):
    T = M.bases()[0]
    if vertexLimit is None:
        vertexLimit = vertexBound(len(M.groundset()),M.rank())
    if arcLimit is None:
        arcLimit = arcBoundStrict(vertexLimit,M.rank())
    V = sorted(T) + sorted(M.groundset().difference(T))
    if len(V) > vertexLimit:
        return False
    if len(V) < vertexLimit:
        V = augmentList(V,vertexLimit - len(V))
    #initialize state journal for rollbacks
    essentialMaximalRoutings = set([( frozenset(T),
        frozenset([(t,t,frozenset([t])) for t in T]), frozenset(T) )])
    newEssentialMaximalRoutings = []
    rollbackIndex = [-1]
    noLongerEssentialMaximalRoutings = []
    rollbackIndex1 = [0]
    independentBases = [T]
    rollbackIndex2 = [0]
    newEssentialPaths = []
    rollbackIndex3 = [0]
    noLongerEssentialPaths = []
    rollbackIndex4 = [0]
    rollbackArc = [None]
    requestRollback = False
    #initialize counts, and keep track of the digraphs structure
    nbrOfBases = len(M.bases())
    arcCount = 0
    D = DiGraph()
    D.add_vertices(V)
    arcs = NonLoopArcIterator(V)
    essentialPaths = {}
    for u in V:
        for v in V:
            essentialPaths[(u,v)] = set()
    for v in V:
        essentialPaths[(v,v)] = set([frozenset([v])])
    while 1: #recursion loop
        if len(independentBases) == nbrOfBases and not requestRollback:
            return D, T, sorted(M.groundset()) # M is a gammoid
        if arcs.done() or arcCount >= arcLimit or requestRollback:
            #rollback state from journal
            idx = rollbackIndex.pop()
            idx1 = rollbackIndex1.pop()
            idx2 = rollbackIndex2.pop()
            idx3 = rollbackIndex3.pop()
            idx4 = rollbackIndex4.pop()
            arc = rollbackArc.pop()
            if idx < 0:   #exhausted all possibilities
                return False
            essentialMaximalRoutings = \
                essentialMaximalRoutings.difference(
                newEssentialMaximalRoutings[idx:]).union(
                noLongerEssentialMaximalRoutings[idx1:])
            newEssentialMaximalRoutings = \
                newEssentialMaximalRoutings[:idx]
            noLongerEssentialMaximalRoutings = \
                noLongerEssentialMaximalRoutings[:idx1]
            independentBases = independentBases[:idx2]
            for v,w,p in newEssentialPaths[idx3:]:
                essentialPaths[(v,w)] = \
                    essentialPaths[(v,w)].difference([p])
            for v,w,p in noLongerEssentialPaths[idx4:]:
                essentialPaths[(v,w)] = essentialPaths[(v,w)].union([p])
            newEssentialPaths = newEssentialPaths[:idx3]
            noLongerEssentialPaths = noLongerEssentialPaths[:idx4]
            arcCount -= 1
            D.delete_edge(arc[0],arc[1])
            arcs.move(arc)
            requestRollback = False #continue with next arc
        else: # try adding next arc
            arc = arcs.next()
            if arc[0] in T: #skip arcs with tail in T
                continue
            # prepare rollback for backtracking on failure
            rollbackArc.append(arc)
            rollbackIndex.append(len(newEssentialMaximalRoutings))
            rollbackIndex1.append(len(noLongerEssentialMaximalRoutings))
            rollbackIndex2.append(len(independentBases))
            rollbackIndex3.append(len(newEssentialPaths))
            rollbackIndex4.append(len(noLongerEssentialPaths))
            # find new weakly essential paths
            left_part = set()
            right_part = set()
            for v in V:
                for p in essentialPaths[(v,arc[0])]:
                    left_part.add( (v, p) )
                for p in essentialPaths[(arc[1],v)]:
                    right_part.add( (v, p) )
            new_paths = set()
            for l0,l in left_part:
                for r0,r in right_part:
                    if l.intersection(r):
                        continue
                    non_essential_path = False
                    for x in l:
                        for y in r:
                            if D.has_edge(x,y):
                                non_essential_path = True
                                break
                        if non_essential_path:
                            break
                    if non_essential_path:
                        continue
                    p = l.union(r)
                    new_paths.add((l0,r0,p))
            idx4 = len(noLongerEssentialPaths)
            # remove paths that are no longer essential with the new arc
            for v,w,p in new_paths:
                superseeded = []
                for q in essentialPaths[(v,w)]:
                    if p.issubset(q):
                        superseeded.append(q)
                        noLongerEssentialPaths.append((v,w,q))
                newEssentialPaths.append((v,w,p))
                essentialPaths[(v,w)] = \
                 essentialPaths[(v,w)].difference(superseeded).union([p])
            # determine new essential maximal routings
            criterion = set(noLongerEssentialPaths[idx4:])
            idx = len(newEssentialMaximalRoutings)
            idx1 = len(noLongerEssentialMaximalRoutings)
            for X,R,P in essentialMaximalRoutings:
                if R.intersection(criterion):
                    noLongerEssentialMaximalRoutings.append((X,R,P))
                else:
                    for v,w,p in new_paths:
                        if not w in X:
                            continue
                        if not (p.intersection(P)).issubset([w]):
                            continue
                        X1 = X.difference([w]).union([v])
                        if not M.is_independent(X1.intersection(
                            M.groundset())): # arc may not be added
                            requestRollback = True
                            break
                        if X1.issubset(M.groundset()):
                            if not X1 in independentBases:
                                independentBases.append(X1)
                        P1 = P.union(p)
                        R1 = set()
                        for x,y,p1 in R:
                            if x == w:
                                R1.add((v,y,p1.union(p)))
                            else:
                                R1.add((x,y,p1))
                        R1 = frozenset(R1)
                        newEssentialMaximalRoutings.append((X1,R1,P1))
                    if requestRollback:
                        break
            # update essential maximal routings
            essentialMaximalRoutings = \
                          essentialMaximalRoutings.difference(
                          noLongerEssentialMaximalRoutings[idx1:]).union(
                          newEssentialMaximalRoutings[idx:])
            # update arc in D
            D.add_edge(arc[0],arc[1])
            arcCount += 1

